Spin-polarization and resonant states in electronic conduction through a correlated magnetic layer

The transmission through a magnetic layer of correlated electrons sandwiched between non-interacting normal-metal leads is studied within model calculations. We consider the linear regime in the framework of the Meir-Wingreen formalism, according to which the transmission can be interpreted as the overlap of the spectral function of the surface layer of the leads with that of the central region. By analyzing these spectral functions, we show that a change of the coupling parameter between the leads and the central region significantly and non-trivially affects the conductance. The role of band structure effects for the transmission is clarified. For a strong coupling between the leads and the central layer, high-intensity localized states are formed outside the overlapping bands, while for weaker coupling this high-intensity spectral weight is formed within the leads' continuum band around the Fermi energy. A local Coulomb interaction in the central region modifies the high-intensity states, and hence the transmission. For the present setup, the major effect of the local interaction consists in shifts of the band structure, since any sharp features are weakened due to the macroscopic extension of the configuration in the directions perpendicular to the transport direction.

==> anc/scripts/Pipfile <==
[[source]]
url = "https://pypi.org/simple"
verify_ssl = true
name = "pypi"

[packages]
gftool = "*"
matplotlib = "*"
numpy = "*"
scipy = "*"
tqdm = "*"
transonic = "*"
xarray = "*"
pyqt5 = "*"
h5netcdf = "*"

[dev-packages]

[requires]
python_version = "3.7"


==> anc/scripts/Pipfile.lock <==
{
    "_meta": {
        "hash": {
            "sha256": "ce75f96336dbf8e4b9131ea6b497b34c6e5460356eb6ccee5c4f0a773a31d1bc"
        },
        "pipfile-spec": 6,
        "requires": {
            "python_version": "3.7"
        },
        "sources": [
            {
                "name": "pypi",
                "url": "https://pypi.org/simple",
                "verify_ssl": true
            }
        ]
    },
    "default": {
        "astunparse": {
            "hashes": [
                "sha256:5ad93a8456f0d084c3456d059fd9a92cce667963232cbf763eac3bc5b7940872",
                "sha256:c2652417f2c8b5bb325c885ae329bdf3f86424075c4fd1a128674bc6fba4b8e8"
            ],
            "version": "==1.6.3"
        },
        "autopep8": {
            "hashes": [
                "sha256:5454e6e9a3d02aae38f866eec0d9a7de4ab9f93c10a273fb0340f3d6d09f7514",
                "sha256:f01b06a6808bc31698db907761e5890eb2295e287af53f6693b39ce55454034a"
            ],
            "version": "==1.5.6"
        },
        "beniget": {
            "hashes": [
                "sha256:062c893be9cdf87c3144fb15041cce4d81c67107c1591952cd45fdce789a0ff1",
                "sha256:f2bb32fcec2a2598abe03b45cbaa3c54d0dab89ab306e3fc8f3292ba20ff81ad"
            ],
            "markers": "python_version >= '2.7' and python_version not in '3.0, 3.1, 3.2, 3.3'",
            "version": "==0.3.0"
        },
        "cached-property": {
            "hashes": [
                "sha256:9fa5755838eecbb2d234c3aa390bd80fbd3ac6b6869109bfc1b499f7bd89a130",
                "sha256:df4f613cf7ad9a588cc381aaf4a512d26265ecebd5eb9e1ba12f1319eb85a6a0"
            ],
            "markers": "python_version < '3.8'",
            "version": "==1.5.2"
        },
        "cycler": {
            "hashes": [
                "sha256:1d8a5ae1ff6c5cf9b93e8811e581232ad8920aeec647c37316ceac982b08cb2d",
                "sha256:cd7b2d1018258d7247a71425e9f26463dfb444d411c39569972f4ce586b0c9d8"
            ],
            "version": "==0.10.0"
        },
        "gast": {
            "hashes": [
                "sha256:40feb7b8b8434785585ab224d1568b857edb18297e5a3047f1ba012bc83b42c1",
                "sha256:b7adcdd5adbebf1adf17378da5ba3f543684dbec47b1cda1f3997e573cd542c4"
            ],
            "markers": "python_version >= '2.7' and python_version not in '3.0, 3.1, 3.2, 3.3'",
            "version": "==0.4.0"
        },
        "gftool": {
            "hashes": [
                "sha256:df03b7665a66fe09d1205154d060a528b9b689d5f5d2be35f6c539c099604977"
            ],
            "index": "pypi",
            "version": "==0.7.0"
        },
        "h5netcdf": {
            "hashes": [
                "sha256:2c526715f9010f403b7f667a146950515e44b17068196c3f004ee5c6c7563e18",
                "sha256:fc1cfec33bb9f730c412f87fcbc259167fd7620635679ccfc6e31971730dbd60"
            ],
            "index": "pypi",
            "version": "==0.10.0"
        },
        "h5py": {
            "hashes": [
                "sha256:25294f2690c4813475f566663a21ef1c1b11ef892b26d46454bf0a59e507d5aa",
                "sha256:4160cb0d35a83c6fb9f1cad65e826dfaeb044e001549ea78003573fb6bee4042",
                "sha256:6766104ed13ff40b3b7bfd49f13fced5274103ee9af53667e7a97c5236b14741",
                "sha256:7c5b5f18c96fb63399280a724734fd91e1781c6b60e385e439ad8e654a294ba4",
                "sha256:89474be911bfcdb34cbf0d98b8ec48b578c27a89fdb1ae4ee7513f1ef8d9249e",
                "sha256:90ee8a00aca5c4e0bbd821c1f6118cb9a814c15dcfdb03572c615a4431166480",
                "sha256:a6632ac11167bbad1a8fc5c82508b97ab8c12bdfe4b659254b6f7f63d3c76744",
                "sha256:d791b710d3e54c4d2c32cb881b183db5674ceb03bf6a0c1f3fb3cf50d8997e0a",
                "sha256:d8467fa56356ad2efad2b5986326e71d4d74505de6f6c7bb46dbba09b37459ac",
                "sha256:fdabe99139a9c5e1a416b7ed38c89505f8501b376d54496e1bb737cb33df61cf"
            ],
            "markers": "python_version >= '3.7'",
            "version": "==3.2.1"
        },
        "kiwisolver": {
            "hashes": [
                "sha256:0cd53f403202159b44528498de18f9285b04482bab2a6fc3f5dd8dbb9352e30d",
                "sha256:1e1bc12fb773a7b2ffdeb8380609f4f8064777877b2225dec3da711b421fda31",
                "sha256:225e2e18f271e0ed8157d7f4518ffbf99b9450fca398d561eb5c4a87d0986dd9",
                "sha256:232c9e11fd7ac3a470d65cd67e4359eee155ec57e822e5220322d7b2ac84fbf0",
                "sha256:31dfd2ac56edc0ff9ac295193eeaea1c0c923c0355bf948fbd99ed6018010b72",
                "sha256:33449715e0101e4d34f64990352bce4095c8bf13bed1b390773fc0a7295967b3",
                "sha256:401a2e9afa8588589775fe34fc22d918ae839aaaf0c0e96441c0fdbce6d8ebe6",
                "sha256:44a62e24d9b01ba94ae7a4a6c3fb215dc4af1dde817e7498d901e229aaf50e4e",
                "sha256:50af681a36b2a1dee1d3c169ade9fdc59207d3c31e522519181e12f1b3ba7000",
                "sha256:563c649cfdef27d081c84e72a03b48ea9408c16657500c312575ae9d9f7bc1c3",
                "sha256:5989db3b3b34b76c09253deeaf7fbc2707616f130e166996606c284395da3f18",
                "sha256:5a7a7dbff17e66fac9142ae2ecafb719393aaee6a3768c9de2fd425c63b53e21",
                "sha256:5c3e6455341008a054cccee8c5d24481bcfe1acdbc9add30aa95798e95c65621",
                "sha256:5f6ccd3dd0b9739edcf407514016108e2280769c73a85b9e59aa390046dbf08b",
                "sha256:72c99e39d005b793fb7d3d4e660aed6b6281b502e8c1eaf8ee8346023c8e03bc",
                "sha256:78751b33595f7f9511952e7e60ce858c6d64db2e062afb325985ddbd34b5c131",
                "sha256:834ee27348c4aefc20b479335fd422a2c69db55f7d9ab61721ac8cd83eb78882",
                "sha256:8be8d84b7d4f2ba4ffff3665bcd0211318aa632395a1a41553250484a871d454",
                "sha256:950a199911a8d94683a6b10321f9345d5a3a8433ec58b217ace979e18f16e248",
                "sha256:a357fd4f15ee49b4a98b44ec23a34a95f1e00292a139d6015c11f55774ef10de",
                "sha256:a53d27d0c2a0ebd07e395e56a1fbdf75ffedc4a05943daf472af163413ce9598",
                "sha256:acef3d59d47dd85ecf909c359d0fd2c81ed33bdff70216d3956b463e12c38a54",
                "sha256:b38694dcdac990a743aa654037ff1188c7a9801ac3ccc548d3341014bc5ca278",
                "sha256:b9edd0110a77fc321ab090aaa1cfcaba1d8499850a12848b81be2222eab648f6",
                "sha256:c08e95114951dc2090c4a630c2385bef681cacf12636fb0241accdc6b303fd81",
                "sha256:c5518d51a0735b1e6cee1fdce66359f8d2b59c3ca85dc2b0813a8aa86818a030",
                "sha256:c8fd0f1ae9d92b42854b2979024d7597685ce4ada367172ed7c09edf2cef9cb8",
                "sha256:ca3820eb7f7faf7f0aa88de0e54681bddcb46e485beb844fcecbcd1c8bd01689",
                "sha256:cf8b574c7b9aa060c62116d4181f3a1a4e821b2ec5cbfe3775809474113748d4",
                "sha256:d3155d828dec1d43283bd24d3d3e0d9c7c350cdfcc0bd06c0ad1209c1bbc36d0",
                "sha256:f8d6f8db88049a699817fd9178782867bf22283e3813064302ac59f61d95be05",
                "sha256:fd34fbbfbc40628200730bc1febe30631347103fc8d3d4fa012c21ab9c11eca9"
            ],
            "markers": "python_version >= '3.6'",
            "version": "==1.3.1"
        },
        "matplotlib": {
            "hashes": [
                "sha256:1f83a32e4b6045191f9d34e4dc68c0a17c870b57ef9cca518e516da591246e79",
                "sha256:2eee37340ca1b353e0a43a33da79d0cd4bcb087064a0c3c3d1329cdea8fbc6f3",
                "sha256:53ceb12ef44f8982b45adc7a0889a7e2df1d758e8b360f460e435abe8a8cd658",
                "sha256:574306171b84cd6854c83dc87bc353cacc0f60184149fb00c9ea871eca8c1ecb",
                "sha256:7561fd541477d41f3aa09457c434dd1f7604f3bd26d7858d52018f5dfe1c06d1",
                "sha256:7a54efd6fcad9cb3cd5ef2064b5a3eeb0b63c99f26c346bdcf66e7c98294d7cc",
                "sha256:7f16660edf9a8bcc0f766f51c9e1b9d2dc6ceff6bf636d2dbd8eb925d5832dfd",
                "sha256:81e6fe8b18ef5be67f40a1d4f07d5a4ed21d3878530193898449ddef7793952f",
                "sha256:84a10e462120aa7d9eb6186b50917ed5a6286ee61157bfc17c5b47987d1a9068",
                "sha256:84d4c4f650f356678a5d658a43ca21a41fca13f9b8b00169c0b76e6a6a948908",
                "sha256:86dc94e44403fa0f2b1dd76c9794d66a34e821361962fe7c4e078746362e3b14",
                "sha256:90dbc007f6389bcfd9ef4fe5d4c78c8d2efe4e0ebefd48b4f221cdfed5672be2",
                "sha256:9f374961a3996c2d1b41ba3145462c3708a89759e604112073ed6c8bdf9f622f",
                "sha256:a18cc1ab4a35b845cf33b7880c979f5c609fd26c2d6e74ddfacb73dcc60dd956",
                "sha256:a97781453ac79409ddf455fccf344860719d95142f9c334f2a8f3fff049ffec3",
                "sha256:a989022f89cda417f82dbf65e0a830832afd8af743d05d1414fb49549287ff04",
                "sha256:ac2a30a09984c2719f112a574b6543ccb82d020fd1b23b4d55bf4759ba8dd8f5",
                "sha256:be4430b33b25e127fc4ea239cc386389de420be4d63e71d5359c20b562951ce1",
                "sha256:c45e7bf89ea33a2adaef34774df4e692c7436a18a48bcb0e47a53e698a39fa39"
            ],
            "index": "pypi",
            "version": "==3.4.1"
        },
        "mpmath": {
            "hashes": [
                "sha256:604bc21bd22d2322a177c73bdb573994ef76e62edd595d17e00aff24b0667e5c",
                "sha256:79ffb45cf9f4b101a807595bcb3e72e0396202e0b1d25d689134b48c4216a81a"
            ],
            "version": "==1.2.1"
        },
        "numpy": {
            "hashes": [
                "sha256:2428b109306075d89d21135bdd6b785f132a1f5a3260c371cee1fae427e12727",
                "sha256:377751954da04d4a6950191b20539066b4e19e3b559d4695399c5e8e3e683bf6",
                "sha256:4703b9e937df83f5b6b7447ca5912b5f5f297aba45f91dbbbc63ff9278c7aa98",
                "sha256:471c0571d0895c68da309dacee4e95a0811d0a9f9f532a48dc1bea5f3b7ad2b7",
                "sha256:61d5b4cf73622e4d0c6b83408a16631b670fc045afd6540679aa35591a17fe6d",
                "sha256:6c915ee7dba1071554e70a3664a839fbc033e1d6528199d4621eeaaa5487ccd2",
                "sha256:6e51e417d9ae2e7848314994e6fc3832c9d426abce9328cf7571eefceb43e6c9",
                "sha256:719656636c48be22c23641859ff2419b27b6bdf844b36a2447cb39caceb00935",
                "sha256:780ae5284cb770ade51d4b4a7dce4faa554eb1d88a56d0e8b9f35fca9b0270ff",
                "sha256:878922bf5ad7550aa044aa9301d417e2d3ae50f0f577de92051d739ac6096cee",
                "sha256:924dc3f83de20437de95a73516f36e09918e9c9c18d5eac520062c49191025fb",
                "sha256:97ce8b8ace7d3b9288d88177e66ee75480fb79b9cf745e91ecfe65d91a856042",
                "sha256:9c0fab855ae790ca74b27e55240fe4f2a36a364a3f1ebcfd1fb5ac4088f1cec3",
                "sha256:9cab23439eb1ebfed1aaec9cd42b7dc50fc96d5cd3147da348d9161f0501ada5",
                "sha256:a8e6859913ec8eeef3dbe9aed3bf475347642d1cdd6217c30f28dee8903528e6",
                "sha256:aa046527c04688af680217fffac61eec2350ef3f3d7320c07fd33f5c6e7b4d5f",
                "sha256:abc81829c4039e7e4c30f7897938fa5d4916a09c2c7eb9b244b7a35ddc9656f4",
                "sha256:bad70051de2c50b1a6259a6df1daaafe8c480ca98132da98976d8591c412e737",
                "sha256:c73a7975d77f15f7f68dacfb2bca3d3f479f158313642e8ea9058eea06637931",
                "sha256:d15007f857d6995db15195217afdbddfcd203dfaa0ba6878a2f580eaf810ecd6",
                "sha256:d76061ae5cab49b83a8cf3feacefc2053fac672728802ac137dd8c4123397677",
                "sha256:e8e4fbbb7e7634f263c5b0150a629342cc19b47c5eba8d1cd4363ab3455ab576",
                "sha256:e9459f40244bb02b2f14f6af0cd0732791d72232bbb0dc4bab57ef88e75f6935",
                "sha256:edb1f041a9146dcf02cd7df7187db46ab524b9af2515f392f337c7cbbf5b52cd"
            ],
            "index": "pypi",
            "version": "==1.20.2"
        },
        "pandas": {
            "hashes": [
                "sha256:09761bf5f8c741d47d4b8b9073288de1be39bbfccc281d70b889ade12b2aad29",
                "sha256:0f27fd1adfa256388dc34895ca5437eaf254832223812afd817a6f73127f969c",
                "sha256:43e00770552595c2250d8d712ec8b6e08ca73089ac823122344f023efa4abea3",
                "sha256:46fc671c542a8392a4f4c13edc8527e3a10f6cb62912d856f82248feb747f06e",
                "sha256:475b7772b6e18a93a43ea83517932deff33954a10d4fbae18d0c1aba4182310f",
                "sha256:4d821b9b911fc1b7d428978d04ace33f0af32bb7549525c8a7b08444bce46b74",
                "sha256:5e3c8c60541396110586bcbe6eccdc335a38e7de8c217060edaf4722260b158f",
                "sha256:621c044a1b5e535cf7dcb3ab39fca6f867095c3ef223a524f18f60c7fee028ea",
                "sha256:72ffcea00ae8ffcdbdefff800284311e155fbb5ed6758f1a6110fc1f8f8f0c1c",
                "sha256:8a051e957c5206f722e83f295f95a2cf053e890f9a1fba0065780a8c2d045f5d",
                "sha256:97b1954533b2a74c7e20d1342c4f01311d3203b48f2ebf651891e6a6eaf01104",
                "sha256:9f5829e64507ad10e2561b60baf285c470f3c4454b007c860e77849b88865ae7",
                "sha256:a93e34f10f67d81de706ce00bf8bb3798403cabce4ccb2de10c61b5ae8786ab5",
                "sha256:d59842a5aa89ca03c2099312163ffdd06f56486050e641a45d926a072f04d994",
                "sha256:dbb255975eb94143f2e6ec7dadda671d25147939047839cd6b8a4aff0379bb9b",
                "sha256:df6f10b85aef7a5bb25259ad651ad1cc1d6bb09000595cab47e718cbac250b1d"
            ],
            "markers": "python_full_version >= '3.7.1'",
            "version": "==1.2.3"
        },
        "pillow": {
            "hashes": [
                "sha256:01425106e4e8cee195a411f729cff2a7d61813b0b11737c12bd5991f5f14bcd5",
                "sha256:031a6c88c77d08aab84fecc05c3cde8414cd6f8406f4d2b16fed1e97634cc8a4",
                "sha256:083781abd261bdabf090ad07bb69f8f5599943ddb539d64497ed021b2a67e5a9",
                "sha256:0d19d70ee7c2ba97631bae1e7d4725cdb2ecf238178096e8c82ee481e189168a",
                "sha256:0e04d61f0064b545b989126197930807c86bcbd4534d39168f4aa5fda39bb8f9",
                "sha256:12e5e7471f9b637762453da74e390e56cc43e486a88289995c1f4c1dc0bfe727",
                "sha256:22fd0f42ad15dfdde6c581347eaa4adb9a6fc4b865f90b23378aa7914895e120",
                "sha256:238c197fc275b475e87c1453b05b467d2d02c2915fdfdd4af126145ff2e4610c",
                "sha256:3b570f84a6161cf8865c4e08adf629441f56e32f180f7aa4ccbd2e0a5a02cba2",
                "sha256:463822e2f0d81459e113372a168f2ff59723e78528f91f0bd25680ac185cf797",
                "sha256:4d98abdd6b1e3bf1a1cbb14c3895226816e666749ac040c4e2554231068c639b",
                "sha256:5afe6b237a0b81bd54b53f835a153770802f164c5570bab5e005aad693dab87f",
                "sha256:5b70110acb39f3aff6b74cf09bb4169b167e2660dabc304c1e25b6555fa781ef",
                "sha256:5cbf3e3b1014dddc45496e8cf38b9f099c95a326275885199f427825c6522232",
                "sha256:624b977355cde8b065f6d51b98497d6cd5fbdd4f36405f7a8790e3376125e2bb",
                "sha256:63728564c1410d99e6d1ae8e3b810fe012bc440952168af0a2877e8ff5ab96b9",
                "sha256:66cc56579fd91f517290ab02c51e3a80f581aba45fd924fcdee01fa06e635812",
                "sha256:6c32cc3145928c4305d142ebec682419a6c0a8ce9e33db900027ddca1ec39178",
                "sha256:8bb1e155a74e1bfbacd84555ea62fa21c58e0b4e7e6b20e4447b8d07990ac78b",
                "sha256:95d5ef984eff897850f3a83883363da64aae1000e79cb3c321915468e8c6add5",
                "sha256:a013cbe25d20c2e0c4e85a9daf438f85121a4d0344ddc76e33fd7e3965d9af4b",
                "sha256:a787ab10d7bb5494e5f76536ac460741788f1fbce851068d73a87ca7c35fc3e1",
                "sha256:a7d5e9fad90eff8f6f6106d3b98b553a88b6f976e51fce287192a5d2d5363713",
                "sha256:aac00e4bc94d1b7813fe882c28990c1bc2f9d0e1aa765a5f2b516e8a6a16a9e4",
                "sha256:b91c36492a4bbb1ee855b7d16fe51379e5f96b85692dc8210831fbb24c43e484",
                "sha256:c03c07ed32c5324939b19e36ae5f75c660c81461e312a41aea30acdd46f93a7c",
                "sha256:c5236606e8570542ed424849f7852a0ff0bce2c4c8d0ba05cc202a5a9c97dee9",
                "sha256:c6b39294464b03457f9064e98c124e09008b35a62e3189d3513e5148611c9388",
                "sha256:cb7a09e173903541fa888ba010c345893cd9fc1b5891aaf060f6ca77b6a3722d",
                "sha256:d68cb92c408261f806b15923834203f024110a2e2872ecb0bd2a110f89d3c602",
                "sha256:dc38f57d8f20f06dd7c3161c59ca2c86893632623f33a42d592f097b00f720a9",
                "sha256:e98eca29a05913e82177b3ba3d198b1728e164869c613d76d0de4bde6768a50e",
                "sha256:f217c3954ce5fd88303fc0c317af55d5e0204106d86dea17eb8205700d47dec2"
            ],
            "markers": "python_version >= '3.6'",
            "version": "==8.2.0"
        },
        "pycodestyle": {
            "hashes": [
                "sha256:514f76d918fcc0b55c6680472f0a37970994e07bbb80725808c17089be302068",
                "sha256:c389c1d06bf7904078ca03399a4816f974a1d590090fecea0c63ec26ebaf1cef"
            ],
            "markers": "python_version >= '2.7' and python_version not in '3.0, 3.1, 3.2, 3.3'",
            "version": "==2.7.0"
        },
        "pyparsing": {
            "hashes": [
                "sha256:c203ec8783bf771a155b207279b9bccb8dea02d8f0c9e5f8ead507bc3246ecc1",
                "sha256:ef9d7589ef3c200abe66653d3f1ab1033c3c419ae9b9bdb1240a85b024efc88b"
            ],
            "markers": "python_version >= '2.6' and python_version not in '3.0, 3.1, 3.2, 3.3'",
            "version": "==2.4.7"
        },
        "pyqt5": {
            "hashes": [
                "sha256:213bebd51821ed89b4d5b35bb10dbe67564228b3568f463a351a08e8b1677025",
                "sha256:2a69597e0dd11caabe75fae133feca66387819fc9bc050f547e5551bce97e5be",
                "sha256:883a549382fc22d29a0568f3ef20b38c8e7ab633a59498ac4eb63a3bf36d3fd3",
                "sha256:8c0848ba790a895801d5bfd171da31cad3e551dbcc4e59677a3b622de2ceca98",
                "sha256:a88526a271e846e44779bb9ad7a738c6d3c4a9d01e15a128ecfc6dd4696393b7"
            ],
            "index": "pypi",
            "version": "==5.15.4"
        },
        "pyqt5-qt5": {
            "hashes": [
                "sha256:1988f364ec8caf87a6ee5d5a3a5210d57539988bf8e84714c7d60972692e2f4a",
                "sha256:750b78e4dba6bdf1607febedc08738e318ea09e9b10aea9ff0d73073f11f6962",
                "sha256:76980cd3d7ae87e3c7a33bfebfaee84448fd650bad6840471d6cae199b56e154",
                "sha256:9cc7a768b1921f4b982ebc00a318ccb38578e44e45316c7a4a850e953e1dd327"
            ],
            "version": "==5.15.2"
        },
        "pyqt5-sip": {
            "hashes": [
                "sha256:0304ca9114b9817a270f67f421355075b78ff9fc25ac58ffd72c2601109d2194",
                "sha256:0cd969be528c27bbd4755bd323dff4a79a8fdda28215364e6ce3e069cb56c2a9",
                "sha256:2f35e82fd7ec1e1f6716e9154721c7594956a4f5bd4f826d8c6a6453833cc2f0",
                "sha256:30e944db9abee9cc757aea16906d4198129558533eb7fadbe48c5da2bd18e0bd",
                "sha256:34dcd29be47553d5f016ff86e89e24cbc5eebae92eb2f96fb32d2d7ba028c43c",
                "sha256:5a011aeff89660622a6d5c3388d55a9d76932f3b82c95e82fc31abd8b1d2990d",
                "sha256:6c1ebee60f1d2b3c70aff866b7933d8d8d7646011f7c32f9321ee88c290aa4f9",
                "sha256:7b81382ce188d63890a0e35abe0f9bb946cabc873a31873b73583b0fc84ac115",
                "sha256:832fd60a264de4134c2824d393320838f3ab648180c9c357ec58a74524d24507",
                "sha256:84ba7746762bd223bed22428e8561aa267a229c28344c2d28c5d5d3f8970cffb",
                "sha256:9312ec47cac4e33c11503bc1cbeeb0bdae619620472f38e2078c5a51020a930f",
                "sha256:a1b8ef013086e224b8e86c93f880f776d01b59195bdfa2a8e0b23f0480678fec",
                "sha256:a29e2ac399429d3b7738f73e9081e50783e61ac5d29344e0802d0dcd6056c5a2",
                "sha256:b6d42250baec52a5f77de64e2951d001c5501c3a2df2179f625b241cbaec3369",
                "sha256:bb5a87b66fc1445915104ee97f7a20a69decb42f52803e3b0795fa17ff88226c",
                "sha256:c317ab1263e6417c498b81f5c970a9b1af7acefab1f80b4cc0f2f8e661f29fc5",
                "sha256:c9800729badcb247765e4ffe2241549d02da1fa435b9db224845bc37c3e99cb0",
                "sha256:c9d6d448c29dc6606bb7974696608f81f4316c8234f7c7216396ed110075e777",
                "sha256:da9c9f1e65b9d09e73bd75befc82961b6b61b5a3b9d0a7c832168e1415f163c6",
                "sha256:ed897c58acf4a3cdca61469daa31fe6e44c33c6c06a37c3f21fab31780b3b86a",
                "sha256:f168f0a7f32b81bfeffdf003c36f25d81c97dee5eb67072a5183e761fe250f13"
            ],
            "markers": "python_version >= '3.5'",
            "version": "==12.8.1"
        },
        "python-dateutil": {
            "hashes": [
                "sha256:73ebfe9dbf22e832286dafa60473e4cd239f8592f699aa5adaf10050e6e1823c",
                "sha256:75bb3f31ea686f1197762692a9ee6a7550b59fc6ca3a1f4b5d7e32fb98e2da2a"
            ],
            "markers": "python_version >= '2.7' and python_version not in '3.0, 3.1, 3.2, 3.3'",
            "version": "==2.8.1"
        },
        "pytz": {
            "hashes": [
                "sha256:83a4a90894bf38e243cf052c8b58f381bfe9a7a483f6a9cab140bc7f702ac4da",
                "sha256:eb10ce3e7736052ed3623d49975ce333bcd712c7bb19a58b9e2089d4057d0798"
            ],
            "version": "==2021.1"
        },
        "scipy": {
            "hashes": [
                "sha256:03f1fd3574d544456325dae502facdf5c9f81cbfe12808a5e67a737613b7ba8c",
                "sha256:0c81ea1a95b4c9e0a8424cf9484b7b8fa7ef57169d7bcc0dfcfc23e3d7c81a12",
                "sha256:1fba8a214c89b995e3721670e66f7053da82e7e5d0fe6b31d8e4b19922a9315e",
                "sha256:37f4c2fb904c0ba54163e03993ce3544c9c5cde104bcf90614f17d85bdfbb431",
                "sha256:50e5bcd9d45262725e652611bb104ac0919fd25ecb78c22f5282afabd0b2e189",
                "sha256:6ca1058cb5bd45388041a7c3c11c4b2bd58867ac9db71db912501df77be2c4a4",
                "sha256:77f7a057724545b7e097bfdca5c6006bed8580768cd6621bb1330aedf49afba5",
                "sha256:816951e73d253a41fa2fd5f956f8e8d9ac94148a9a2039e7db56994520582bf2",
                "sha256:96620240b393d155097618bcd6935d7578e85959e55e3105490bbbf2f594c7ad",
                "sha256:993c86513272bc84c451349b10ee4376652ab21f312b0554fdee831d593b6c02",
                "sha256:adf7cee8e5c92b05f2252af498f77c7214a2296d009fc5478fc432c2f8fb953b",
                "sha256:bc52d4d70863141bb7e2f8fd4d98e41d77375606cde50af65f1243ce2d7853e8",
                "sha256:c1d3f771c19af00e1a36f749bd0a0690cc64632783383bc68f77587358feb5a4",
                "sha256:d744657c27c128e357de2f0fd532c09c84cd6e4933e8232895a872e67059ac37",
                "sha256:e3e9742bad925c421d39e699daa8d396c57535582cba90017d17f926b61c1552",
                "sha256:e547f84cd52343ac2d56df0ab08d3e9cc202338e7d09fafe286d6c069ddacb31",
                "sha256:e89091e6a8e211269e23f049473b2fde0c0e5ae0dd5bd276c3fc91b97da83480",
                "sha256:e9da33e21c9bc1b92c20b5328adb13e5f193b924c9b969cd700c8908f315aa59",
                "sha256:ffdfb09315896c6e9ac739bb6e13a19255b698c24e6b28314426fd40a1180822"
            ],
            "index": "pypi",
            "version": "==1.6.2"
        },
        "six": {
            "hashes": [
                "sha256:30639c035cdb23534cd4aa2dd52c3bf48f06e5f4a941509c8bafd8ce11080259",
                "sha256:8b74bedcbbbaca38ff6d7491d76f2b06b3592611af620f8426e82dddb04a5ced"
            ],
            "markers": "python_version >= '2.7' and python_version not in '3.0, 3.1, 3.2, 3.3'",
            "version": "==1.15.0"
        },
        "toml": {
            "hashes": [
                "sha256:806143ae5bfb6a3c6e736a764057db0e6a0e05e338b5630894a5f779cabb4f9b",
                "sha256:b3bda1d108d5dd99f4a20d24d9c348e91c4db7ab1b749200bded2f839ccbe68f"
            ],
            "markers": "python_version >= '2.6' and python_version not in '3.0, 3.1, 3.2, 3.3'",
            "version": "==0.10.2"
        },
        "tqdm": {
            "hashes": [
                "sha256:daec693491c52e9498632dfbe9ccfc4882a557f5fa08982db1b4d3adbe0887c3",
                "sha256:ebdebdb95e3477ceea267decfc0784859aa3df3e27e22d23b83e9b272bf157ae"
            ],
            "index": "pypi",
            "version": "==4.60.0"
        },
        "transonic": {
            "hashes": [
                "sha256:493b330616135e6bdb6575602694ecff092bbec6402a0b57cc8aedeea2b24c2a",
                "sha256:d1ab9e1a5445f323c3c5f58962cb2c0d185123345b6ee2566002ee6cf7740e9c"
            ],
            "index": "pypi",
            "version": "==0.4.7.post0"
        },
        "wheel": {
            "hashes": [
                "sha256:78b5b185f0e5763c26ca1e324373aadd49182ca90e825f7853f4b2509215dc0e",
                "sha256:e11eefd162658ea59a60a0f6c7d493a7190ea4b9a85e335b33489d9f17e0245e"
            ],
            "markers": "python_version >= '2.7' and python_version not in '3.0, 3.1, 3.2, 3.3, 3.4'",
            "version": "==0.36.2"
        },
        "xarray": {
            "hashes": [
                "sha256:9c2edad2a4e588f9117c666a4249920b9717fb75703b96998cf65fcd4f60551f",
                "sha256:ce204fb5015c3d382036f7c065c927df5684276976810aef43d78908c3ceb440"
            ],
            "index": "pypi",
            "version": "==0.17.0"
        }
    },
    "develop": {}
}


==> anc/scripts/README.rst <==
Scripts
=======

The scripts contained in this directory can be used to generated the figures of 
the article.

`Python3` (at least 3.6) is required to run the scripts,
the necessary dependencies are specified by `requirements.txt`::

   $ pip install -r requirements.txt

In case there are dependency problems, `pipenv`_ can be used to reproduce the
exact environment used to run the scripts::

   $ pip install pipenv
   $ pipenv install
   $ pipenv run shell

*Optionally*, `transonic`_ can be used to speed up the calculations using `pythran`_.
This compiles some functions to `C++`.
`pythran`_ requires `BLAS`. The easiest way to set this up is using the `pythran-openblas`_
package::

   $ pip install pythran pythran-openblas
   $ transonic transmission.py -af "-march=native -DUSE_XSIMD -Ofast -fopenmp --config compiler.blas=pythran-openblas"



.. _pipenv:
   https://docs.pipenv.org/en/latest/
.. _transonic:
   https://transonic.readthedocs.io/en/latest/
.. _pythran:
   https://pythran.readthedocs.io/en/latest/index.html
.. _pythran-openblas:
   https://github.com/serge-sans-paille/pythran-openblas


==> anc/scripts/dataio.py <==
"""Handle in- and output for the DMFT loop."""
import warnings

from typing import Optional, Tuple
from pathlib import Path
from functools import partial

import xarray as xr

LAY_OUTPUT = "lattice_output"
IMP_OUTPUT = "imp_output"

open_dataset = partial(xr.open_dataset, engine='h5netcdf')


def _get_anystring(file_object, name: str) -> Optional[int]:
    r"""Return iteration `it` number of file with the name '\*_{`name`}{it}(_*)?.ENDING'."""
    basename = Path(file_object).stem
    ending = basename.split(f'_{name}')[-1]  # select part after '_iter'
    iter_num = ending.split('_')[0]  # drop everything after possible '_'
    try:
        it = int(iter_num)
    except ValueError:
        warnings.warn(f"Skipping unprocessable file: {file_object.name}")
        return None
    return it


def _get_iter(file_object) -> Optional[int]:
    r"""Return iteration `it` number of file with the name '\*_iter{it}(_*)?.ENDING'."""
    return _get_anystring(file_object, name='iter')


def get_last_iter(dir_) -> Tuple[int, Path]:
    """Return number and the file of the output of last iteration."""
    iter_files = Path(dir_).expanduser().glob('*_iter*.*')

    iters = {_get_iter(file_): file_ for file_ in iter_files}
    try:  # remove invalid item
        last_iter: int = max(iters.keys() - {None})  # type: ignore
    except ValueError as val_err:
        raise IOError(f"No valid iteration data available in {Path(dir_).expanduser()}") from val_err
    return last_iter, iters[last_iter]


==> anc/scripts/fig2_aweps_tXX_indepspins.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
# File              : aweps_tXX_indepspins.py
# Author            : Weh Andreas <andreas.weh@physik.uni-augsburg.de>
# Date              : 08.04.2021
# Last Modified Date: 08.04.2021
# Last Modified By  : Weh Andreas <andreas.weh@physik.uni-augsburg.de>
"""Show the k-resolved non-interacting transmission.

In the non-interacting case spin-channels are independent,
so we can analyze an isolated spin.
This should explain the good polarization in case of non-HM ferromagnets.

"""
from functools import partial

import gftool as gt
import numpy as np
import matplotlib.pyplot as plt
import xarray as xr

from matplotlib import colors
from matplotlib.ticker import AutoMinorLocator

from mpl_constants import FULL_WIDTH
from transmission import root_xi, is_valid_root, Dimensions as Dim


# standard HFM
D = 1.0
# V_CENTER = 0.00
V_CENTERS = [0.0, 0.25, 0.75]
T_LEAD = 0.25  # 2D half-bandwidth corresponds to 4t
V_LEAD = 0.00


# 2D plot
SHIFT = 1e-16j
Dim.weps = r"$\omega - \varepsilon$"
Dim.tcoup = r"$t_{01}$"
# weps_ = np.linspace(-1.5, 1.5, num=2001) + SHIFT
weps_ = np.linspace(-1.1, 1.1, num=2001) + SHIFT
weps = xr.DataArray(weps_, coords={Dim.weps: weps_.real}, dims=[Dim.weps])
t_coupling_ = np.linspace(0, 0.5, num=1000)
t_coupling = xr.DataArray(t_coupling_, coords={Dim.tcoup: t_coupling_}, dims=[Dim.tcoup])

spec_cent_dict = {}
gf_surface = partial(gt.surface_gf_zeps, eps=V_LEAD, hopping_nn=T_LEAD)
gf_lead = xr.apply_ufunc(gf_surface, weps)
for V_CENTER in V_CENTERS:
    gf_cent = 1./(weps - V_CENTER - 2*abs(t_coupling)**2*gf_lead)
    spec_cent = -1./np.pi*gf_cent.imag
    spec_cent_dict[V_CENTER] = spec_cent
# spec_cent.name = r"$A_{00}(\omega, \varepsilon)$"

# spec_cent.plot(norm=colors.LogNorm(), x=Dim.weps, vmin=5*SHIFT.imag)
# plt.show()
# gf_cent_inv = (weps - V_CENTER - 2*abs(t_coupling)**2*gf_lead)
# abs(gf_cent_inv.real).plot(x=Dim.weps)
# plt.show()

Dim.eps0 = r"$\epsilon_0$"
spec_eps = xr.concat(spec_cent_dict.values(), dim=Dim.eps0)
spec_eps.coords[Dim.eps0] = list(spec_cent_dict.keys())
# TODO maybe instead max of percentile of separate eps?
inner_max = np.percentile(spec_eps[{Dim.weps: abs(weps) < 2*T_LEAD-1e-4}], 99.9)


#
# plot
#
norm = colors.LogNorm(vmin=1e-3, vmax=inner_max)
fac = spec_eps.plot(x=Dim.weps, col=Dim.eps0, norm=norm,
                    figsize=(FULL_WIDTH, FULL_WIDTH/(2*4/3)), add_colorbar=False)
plt.colorbar(fac.axes[0, 0].collections[0], ax=fac.axes, fraction=0.07, extend='both')
for ax in fac.axes[-1]:
    ax.xaxis.set_minor_locator(AutoMinorLocator())
    ax.set_xlabel(r"$\omega - \varepsilon_\parallel$")

delta_st = dict(color='white', linewidth=1.0)
inner_st = dict(color='red', linestyle=':')
for ax, eps in zip(fac.axes[0], V_CENTERS):
    # allow complex solutions
    xip = root_xi(eps, t_coupling=t_coupling, t_lead=T_LEAD, sign=+1)
    xim = root_xi(eps, t_coupling=t_coupling, t_lead=T_LEAD, sign=-1)

    # solutions outside of band need real xi
    real = t_coupling**2 > 0.5*T_LEAD**2 - eps**2/8
    inner = ~real & (abs(xip.real) < 2*T_LEAD)
    assert np.allclose(xip.real[inner], xim.real[inner])
    ax.plot(xip[inner].real, t_coupling[inner], **inner_st)

    for xi in (xip, xim):
        # there exist spurious solutions stemming from the other branch oft the sqrt in surface_gf_zeps
        denom0 = is_valid_root(xi, eps, t_coupling=t_coupling, t_lead=T_LEAD)
        sol = denom0 & real

        # line might cross center, then we have to interrupt the line
        left = xi.real < 2*T_LEAD
        right = xi.real > 2*T_LEAD

        ax.plot(xi[sol & left].real, t_coupling[sol & left], **delta_st)
        ax.plot(xi[sol & right].real, t_coupling[sol & right], **delta_st)

for ax in fac.axes.flat:  # rasterize colormesh
    ax.set_rasterization_zorder(1.5)
plt.subplots_adjust(top=0.9, bottom=0.15, left=0.08, right=0.90, wspace=0.05)
plt.savefig('../figures/aweps_U0_tcXX_vl0.pdf', dpi=500)
print("PDF written: '../figures/aweps_U0_tcXX_vl0.pdf'")
# fac.fig.set_dpi(300)
# plt.show()


==> anc/scripts/fig3_trans_U0_resonance.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
# File              : trans_U0_resonance.py
# Author            : Weh Andreas <andreas.weh@physik.uni-augsburg.de>
# Date              : 09.04.2021
# Last Modified Date: 09.04.2021
# Last Modified By  : Weh Andreas <andreas.weh@physik.uni-augsburg.de>
"""Plot transmission for several t_coupling and compare with resonance."""
from functools import partial
from itertools import cycle

import numpy as np
import matplotlib.pyplot as plt

from matplotlib.ticker import AutoMinorLocator
from tqdm import tqdm

from mpl_constants import WIDTH
from transmission import sym_transport, fast_square_dos, root_xi


D = 1.0
DOS = fast_square_dos
V_CENTER = 0.25
T_LEAD = 0.25
V_LEAD = 0.00
t_coupling = np.array([0.025, 0.05, 0.075, 0.1, 0.125, 0.15, 0.2, 0.25])

SHIFT = 1e-6j
ww = np.linspace(-1.5, 1.5, num=1001) + SHIFT

calc_trans = partial(sym_transport, v_cen=V_CENTER, v_lead=V_LEAD, t_lead=T_LEAD, dos=DOS, D=D)
trans = {tc: np.array([calc_trans(wi, t_coupling=tc)[0] for wi in ww])
         for tc in tqdm(t_coupling)}

tc = np.linspace(0, 2, num=1001)
xip = root_xi(V_CENTER, t_coupling=tc, t_lead=T_LEAD, sign=+1)
xim = root_xi(V_CENTER, t_coupling=tc, t_lead=T_LEAD, sign=-1)
# consider only solutions inside the band contributing to transmission
imag = tc**2 < 0.5*T_LEAD**2 - V_CENTER**2/8
inner = imag & (abs(xip.real) < 2*T_LEAD)
assert np.allclose(xip.real[inner], xim.real[inner])

xi = xip[inner]
trans_xi, _ = np.array([calc_trans(xi_i.real+SHIFT, t_coupling=tc_i)
                        for xi_i, tc_i in zip(xi, tc[inner])]).T


LINESTYLES = cycle(['-', '--', '-.'])
plt.figure(figsize=(WIDTH, WIDTH/(4/3)), dpi=200)
plt.axhline(0, color="dimgray", linewidth=0.8)
plt.axvline(0, color="dimgray", linewidth=0.8)
plt.plot(xi.real, trans_xi, color='black', linewidth=1.8)
plots = []
for tc_, trans_tc_ in trans.items():
    label = f"$t_{{01}}={tc_}$"
    pl, = plt.plot(ww.real, trans_tc_, label=label, linestyle=next(LINESTYLES))
    plots.append((pl, label))

# split legend in two blocks
num = len(plots)
leg = plt.legend(*list(zip(*plots[:num//2])), loc='upper left', fontsize='small',
                 handlelength=1.8, handletextpad=0.4, labelspacing=0.4)
plt.gca().add_artist(leg)
plt.legend(*list(zip(*plots[num//2:])), loc='upper right', fontsize='small',
           handlelength=1.8, handletextpad=0.4, labelspacing=0.4)

plt.plot(xi.real, trans_xi, linestyle=':', color='red')
plt.ylabel(r"$T_\sigma$")
plt.xlabel(r"$\omega$")
plt.ylim(0)
plt.xlim(-1.45, 1.45)
plt.tight_layout()
plt.gca().xaxis.set_minor_locator(AutoMinorLocator())
plt.subplots_adjust(top=1.0, bottom=0.15, left=0.15, right=1.0)
plt.savefig("../figures/trans_U0_vc0.25.pdf", dpi=500)
print("PDF written: '../figures/trans_U0_vc0.25.pdf'")
# plt.show()


==> anc/scripts/fig4_awk.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
# File              : awk.py
# Author            : Weh Andreas <andreas.weh@physik.uni-augsburg.de>
# Date              : 26.03.2021
# Last Modified Date: 26.03.2021
# Last Modified By  : Weh Andreas <andreas.weh@physik.uni-augsburg.de>
"""Show the k-resolved non-interacting k-resolved spectra."""
from functools import partial

import gftool as gt
import numpy as np
import matplotlib.pyplot as plt
import xarray as xr

from matplotlib import colors
from matplotlib.ticker import AutoMinorLocator

from mpl_constants import WIDTH
from transmission import root_xi, is_valid_root, Dimensions as Dim


# standard HFM
D = 1.0
DOS = gt.square_dos
V_CENTER_ = np.array([0.25, 0.75])

T_LEAD = 0.25  # 2D half-bandwidth corresponds to 4t
T_COUPLING_L = 0.05
T_COUPLING_R = 0.25
V_LEAD = 0


# 2D plot
kx_ = np.linspace(-np.pi, np.pi, 5000)
ky_ = np.linspace(-np.pi, np.pi, 5000)
kx = xr.DataArray(kx_, coords={'$k_x$': kx_}, dims=['$k_x$'])
ky = xr.DataArray(ky_, coords={'$k_y$': ky_}, dims=['$k_y$'])
epsk = T_LEAD * 2 * (np.cos(kx) + np.cos(ky))
V_CENTER = xr.DataArray(V_CENTER_, coords={Dim.sp: ['up', 'dn']}, dims=[Dim.sp])


ww = 0.0 + 1e-6j  # shift smaller then k-resolution (doesn't resolve δ properly)
gf_lead = xr.apply_ufunc(lambda eps: gt.surface_gf_zeps(ww - V_LEAD, eps, hopping_nn=T_LEAD), epsk)
gf_cent_l = 1./(ww - V_CENTER - epsk - 2*abs(T_COUPLING_L)**2*gf_lead)
gf_cent_r = 1./(ww - V_CENTER - epsk - 2*abs(T_COUPLING_R)**2*gf_lead)

# fill in the different quantities in the quarters of the BZ
quartered_l = xr.full_like(epsk, fill_value=np.nan)
quartered_l[kx < 0] = -1./np.pi*gf_lead[kx < 0].imag
quartered_l[kx > 0, ky > 0] = -1./np.pi*gf_cent_l[{Dim.sp: 0}][kx > 0, ky > 0].imag
quartered_l[kx > 0, ky < 0] = -1./np.pi*gf_cent_l[{Dim.sp: 1}][kx > 0, ky < 0].imag
quartered_r = xr.full_like(epsk, fill_value=np.nan)
quartered_r[kx < 0] = -1./np.pi*gf_lead[kx < 0].imag
quartered_r[kx > 0, ky > 0] = -1./np.pi*gf_cent_r[{Dim.sp: 0}][kx > 0, ky > 0].imag
quartered_r[kx > 0, ky < 0] = -1./np.pi*gf_cent_r[{Dim.sp: 1}][kx > 0, ky < 0].imag

# create figure
__, axes = plt.subplots(ncols=2, sharey=True, figsize=(WIDTH, WIDTH*1.05/2), dpi=300)
im = axes[0].imshow(quartered_l.T, origin='lower', norm=colors.LogNorm(vmin=1e-3, vmax=1.5e1))
im = axes[1].imshow(quartered_r.T, origin='lower', norm=colors.LogNorm(vmin=1e-3, vmax=1.5e1))
axes[0].set_ylabel(r"$k_y$")
for ax in axes:
    ax.set_rasterization_zorder(1.5)
    ax.axhline(ky.size//2, color='black', linewidth=0.5)
    ax.axvline(kx.size//2, color='black', linewidth=0.5)
    ax.set_xlabel(r"$k_x$")
    ax.tick_params(right=True, top=True, which="both")
    ax.xaxis.set_minor_locator(AutoMinorLocator())
    ax.yaxis.set_minor_locator(AutoMinorLocator())
    plt.sca(ax)
    plt.xticks([0, kx.size//4, kx.size//2, 3*kx.size//4, kx.size],
               [r"$-\pi$", r"$-\frac{\pi}{2}$", r"$0$", r"$\frac{\pi}{2}$", r"$\pi$"],
               usetex=True)
    plt.yticks([0, ky.size//4, ky.size//2, 3*ky.size//4, ky.size],
               [r"${-\pi}$", r"$-\frac{\pi}{2}$", r"$0$", r"$\frac{\pi}{2}$", r"$\pi$"],
               usetex=True)
    plt.text(0.25, 1.04, 'lead', transform=ax.transAxes,
             horizontalalignment='center', fontsize='large')
    plt.text(0.75, 1.04, 'center', transform=ax.transAxes,
             horizontalalignment='center', fontsize='large')
xlim, ylim = plt.xlim(), plt.ylim()
plt.text(1.04, 0.75, r'${\uparrow}$', transform=ax.transAxes, usetex=True,
         verticalalignment='center', fontsize='large')
plt.text(1.04, 0.25, r"${\downarrow}$", transform=ax.transAxes, usetex=True,
         verticalalignment='center', fontsize='large')
cbar = plt.colorbar(im, pad=0.1, extend="both", ax=axes, fraction=0.03)
cbar.ax.tick_params(labelsize='x-small')
plt.subplots_adjust(top=1.0, bottom=0.11, left=0.13, right=0.82, wspace=0.1)


def k2coord(kx_, ky_, quadrant: int):
    """Transform (`kx_`, `ky_`) value into image coordinate."""
    xmask = kx_ < 0 if quadrant in (2, 3) else kx_ > 0
    # ymask = ky_ < 0 if quadrant in (3, 4) else ky_ > 0
    kxrel = kx.size * (kx_[xmask] + np.pi) / (2 * np.pi)
    kyrel = ky.size * (ky_[xmask] + np.pi) / (2 * np.pi)
    return kxrel, kyrel


# add lines for resonance and δ-peak
delta_st = dict(color='white', linewidth=1.0)
inner_st = dict(color='red', linestyle=':')
gf_surface = partial(gt.surface_gf_zeps, eps=V_LEAD, hopping_nn=T_LEAD)

for T_COUPLING, ax in zip([T_COUPLING_L, T_COUPLING_R], axes):
    xip = root_xi(V_CENTER, t_coupling=T_COUPLING, t_lead=T_LEAD, sign=+1)
    xim = root_xi(V_CENTER, t_coupling=T_COUPLING, t_lead=T_LEAD, sign=-1)
    # solutions outside of band need real xi
    real = T_COUPLING**2 > 0.5*T_LEAD**2 - V_CENTER**2/8
    # there exist spurious solutions stemming from the other branch oft the sqrt in surface_gf_zeps

    denom0p = is_valid_root(xip, V_CENTER, t_coupling=T_COUPLING, t_lead=T_LEAD)
    denom0m = is_valid_root(xim, V_CENTER, t_coupling=T_COUPLING, t_lead=T_LEAD)
    solp = denom0p & real
    solm = denom0m & real

    kyp = np.arccos(-xip.real*0.5/T_LEAD - np.cos(kx))
    kym = np.arccos(-xim.real*0.5/T_LEAD - np.cos(kx))
    inner = ~real & (abs(xip.real) < 2*T_LEAD)
    assert np.allclose(xip.real[inner], xim.real[inner])

    for soli, kyi in zip([solp, solm], [kyp, kym]):
        if soli.loc[{Dim.sp: 'up'}]:
            ax.plot(*k2coord(kx, +kyi.loc[{Dim.sp: 'up'}], quadrant=1), **delta_st)
    for soli, kyi in zip([solp, solm], [kyp, kym]):
        if soli.loc[{Dim.sp: 'dn'}]:
            ax.plot(*k2coord(kx, -kyi.loc[{Dim.sp: 'dn'}], quadrant=4), **delta_st)
    if inner.loc[{Dim.sp: 'up'}]:
        ax.plot(*k2coord(kx, +kyi.loc[{Dim.sp: 'up'}], quadrant=1), **inner_st)
    if inner.loc[{Dim.sp: 'dn'}]:
        ax.plot(*k2coord(kx, -kyi.loc[{Dim.sp: 'dn'}], quadrant=4), **inner_st)
    ax.set_xlim(*xlim)
    ax.set_ylim(*ylim)

plt.savefig(fname='../figures/awk_U0_vc0.25-0.75_tcXX_vl0.pdf', dpi=500)
print("PDF written: '../figures/awk_U0_vc0.25-0.75_tcXX_vl0.pdf'")
# plt.show()


==> anc/scripts/fig5_aweps_U2_tXX.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
# File              : aweps_U2_tXX.py
# Author            : Weh Andreas <andreas.weh@physik.uni-augsburg.de>
# Date              : 25.02.2021
# Last Modified Date: 10.04.2021
# Last Modified By  : Weh Andreas <andreas.weh@physik.uni-augsburg.de>
"""Plot transmission for different values of t_coupling."""
from functools import partial
from pathlib import Path

import gftool as gt
import numpy as np
import matplotlib.pyplot as plt
import xarray as xr

from matplotlib import colors
from matplotlib.ticker import AutoMinorLocator

import dataio


from mpl_constants import WIDTH
from transmission import root_xi, is_valid_root, Dimensions as Dim

DATA_DIR = Path("../DMFT_data/")
DIRS = {
    0.005: 'square_tl0.25_tc0.005_U2/',
    0.01: 'square_tl0.25_tc0.01_U2/',
    0.05: 'square_tl0.25_tc0.05_U2',
    0.10: 'square_tl0.25_tc0.10_U2',
    0.15: 'square_tl0.25_tc0.15_U2',
    0.20: 'square_tl0.25_tc0.20_U2',
    0.25: 'square_tl0.25_tc0.25_U2',
    0.30: 'square_tl0.25_tc0.30_U2',
    0.35: 'square_tl0.25_tc0.35_U2',
    0.40: 'square_tl0.25_tc0.40_U2',
    0.45: 'square_tl0.25_tc0.45_U2',
    0.50: 'square_tl0.25_tc0.50_U2',
}
DIRS = {key: DATA_DIR / val for key, val in DIRS.items()}

DIRS = {key: Path(val) for key, val in DIRS.items()}
LAY_DATA = {key: dataio.open_dataset(dataio.get_last_iter(dir_ / dataio.LAY_OUTPUT)[1])
            for key, dir_ in DIRS.items()}

# Add dimension names
Dim.eps = r"$\varepsilon_\parallel$"
Dim.tc = "$t_{CL}$"
Dim.weps = r"$w - e_||$"

self_z = xr.concat((lay.self_z for lay in LAY_DATA.values()), dim=Dim.tc)
self_z.coords[Dim.tc] = list(LAY_DATA.keys())

V_CENTER = next(iter(LAY_DATA.values()))['onsite_energy'].load()
V_LEAD = 0.0
T_LEAD = 0.25
eps_ = np.array([0.0, 0.5])
eps = xr.DataArray(eps_, coords={Dim.eps: eps_}, dims=[Dim.eps])
tc_ = np.linspace(self_z.coords[Dim.tc].min(), self_z.coords[Dim.tc].max(), num=501)
self_interp = self_z.interp({Dim.tc: tc_})
tc = self_interp.coords[Dim.tc]

SHIFT = 1e-3j
gf_surface = partial(gt.surface_gf_zeps, hopping_nn=T_LEAD)
ww = next(iter(LAY_DATA.values())).coords[Dim.freq]
gf_lead = xr.apply_ufunc(
    lambda _ww, _eps, v_lead: gf_surface(_ww.real + SHIFT - v_lead, _eps),
    ww, eps, V_LEAD
)
gf_cent = 1./(ww.real + SHIFT - eps - V_CENTER - self_interp - 2*abs(tc)**2*gf_lead)
gf_cent.coords[Dim.weps] = ww.real - eps

# # cannot consistently set the sideway titles for the spin
# gf_cent.coords[Dim.sp] = Dim.sp, [r"$\uparrow$", r"$\downarrow$"]
# fac = xr.plot.imshow(
#     -1/np.pi*gf_cent.rename({Dim.sp: r"$\sigma$"}).imag,
#     row=r"$\sigma$", col=Dim.eps, x=Dim.weps,
#     norm=colors.LogNorm(vmin=1e-3, vmax=15),
#     figsize=(WIDTH, WIDTH/(4/3)),
#     add_colorbar=False,
#     add_labels=False,
# )
# cbar = plt.colorbar(fac.axes[0, 0].images[0], ax=fac.axes, fraction=0.07, extend='both')

# -> do it per hand instead
__, axes = plt.subplots(nrows=2, ncols=2, figsize=(WIDTH, WIDTH/(4/3)), dpi=200,
                        sharex=True, sharey=True)
class Facet: pass  # mock it to avoid changing the code
fac = Facet()
fac.axes = axes

imshow = partial(xr.plot.imshow, x=Dim.weps, add_labels=False, add_colorbar=False,
                 norm=colors.LogNorm(vmin=1e-3, vmax=15))
imshow(-1/np.pi*gf_cent.imag.loc[{Dim.sp: 'up', Dim.eps: 0.0}], ax=axes[0, 0])
imshow(-1/np.pi*gf_cent.imag.loc[{Dim.sp: 'dn', Dim.eps: 0.0}], ax=axes[1, 0])
imshow(-1/np.pi*gf_cent.imag.loc[{Dim.sp: 'up', Dim.eps: 0.5}], ax=axes[0, 1])
imshow(-1/np.pi*gf_cent.imag.loc[{Dim.sp: 'dn', Dim.eps: 0.5}], ax=axes[1, 1])
cbar = plt.colorbar(fac.axes[0, 0].images[0], ax=fac.axes, fraction=0.05, extend='both')
plt.text(1.04, 0.5, r'${\uparrow}$', transform=axes[0, 1].transAxes, usetex=True,
         verticalalignment='center', fontsize='large')
plt.text(1.04, 0.5, r"${\downarrow}$", transform=axes[1, 1].transAxes, usetex=True,
         verticalalignment='center', fontsize='large')


cbar.ax.tick_params(labelsize='x-small')
for ax in fac.axes[1]:  # latex labels to long, set manually
    ax.set_xlabel(r"$\omega - \varepsilon_\parallel$")
for ax in fac.axes[:, 0]:  # latex labels to long, set manually
    ax.set_ylabel(r"$t_{01}$")
for ax, ei in zip(fac.axes[0], eps.data):
    ax.set_title(f"$\\varepsilon_\\parallel = {ei}$")
for ax in fac.axes.flat:
    ax.tick_params(labelsize='small')
    ax.xaxis.set_major_formatter(lambda x, pos: f"{x:g}")
    ax.set_yticks([0.0, 0.2, 0.4])
    ax.set_xlim(-0.0, 1.0)
# fac.fig.set_dpi(200)
plt.subplots_adjust(top=0.9, bottom=0.15, left=0.15, right=0.8, hspace=0.1, wspace=0.1)

# Add dotted line for non-interacting case.
# Note, that non-interacting solution depends only on ω-ϵ
xip = root_xi(V_CENTER, t_coupling=tc, t_lead=T_LEAD, sign=+1)
xim = root_xi(V_CENTER, t_coupling=tc, t_lead=T_LEAD, sign=-1)

# solutions outside of band need real xi
real = tc**2 > 0.5*T_LEAD**2 - V_CENTER**2/8
inner = ~real & (abs(xip.real) < 2*T_LEAD)
assert np.allclose(xip.real.where(inner, 0), xim.real.where(inner, 0))
inner_st = dict(color='red', linestyle=':')
inner_xi = xip.real.where(inner, np.nan)

# there exist spurious solutions stemming from the other branch oft the sqrt in surface_gf_zeps
denom0p = xr.apply_ufunc(is_valid_root, xip, V_CENTER, tc, T_LEAD)
denom0m = xr.apply_ufunc(is_valid_root, xim, V_CENTER, tc, T_LEAD)
solp = denom0p & real
solm = denom0m & real

leftp = xip.real < 2*T_LEAD
leftp_xi = xip.real.where(solp & leftp, np.nan)
rightp = xip.real > 2*T_LEAD
rightp_xi = xip.real.where(solp & rightp, np.nan)
leftm = xim.real < 2*T_LEAD
leftm_xi = xim.real.where(solm & leftm, np.nan)
rightm = xim.real > 2*T_LEAD
rightm_xi = xim.real.where(solm & rightm, np.nan)
delta_st = dict(color='white', linewidth=1.0)
inner_st = dict(color='red', linestyle=':')

# for ax, name in zip(fac.axes.flat, fac.name_dicts.flat):
for ax, name in zip(fac.axes.flat, [{Dim.sp: 'up'}]*2 + [{Dim.sp: 'dn'}]*2):
    ax.plot(inner_xi.sel(name), tc, **inner_st)
    # white lines for delta peaks
    ax.plot(leftp_xi.sel(name), tc, **delta_st)
    ax.plot(rightp_xi.sel(name), tc, **delta_st)
    ax.plot(leftm_xi.sel(name), tc, **delta_st)
    ax.plot(rightm_xi.sel(name), tc, **delta_st)

for ax in fac.axes.flat:  # rasterize colormesh
    ax.xaxis.set_minor_locator(AutoMinorLocator())
    ax.set_rasterization_zorder(1.5)

plt.savefig("../figures/aweps_U2_tcXX_vl0.pdf", dpi=500)
print("PDF written: '../figures/aweps_U2_tcXX_vl0.pdf'")
# plt.show()
for dat in LAY_DATA.values():
    dat.close()


==> anc/scripts/fig6_polarization_aw_UX.py <==
"""Plot interact polarization and local spectral function."""
from pathlib import Path
from functools import partial
from itertools import cycle, chain

import numpy as np
import xarray as xr
import matplotlib.pyplot as plt

from matplotlib.ticker import AutoMinorLocator, FuncFormatter
from tqdm import tqdm

import dataio

from transmission import (Dimensions as Dim, fast_square_dos, gf_embedded,
                          real_frequencies, sym_transport)
from mpl_constants import GOLDEN_RATIO, WIDTH

BASE_DIR = Path("../DMFT_data/")

DIRS05 = {
    4: 'square_tl0.25_tc0.05_U4/',
    3: 'square_tl0.25_tc0.05_U3/',
    2: 'square_tl0.25_tc0.05_U2/',
    1: 'square_tl0.25_tc0.05_U1/',
    0.5: 'square_tl0.25_tc0.05_U05/',
}

DIRS25 = {
    4: 'square_tl0.25_tc0.25_U4/',
    3: 'square_tl0.25_tc0.25_U3/',
    2: 'square_tl0.25_tc0.25_U2/',
    1: 'square_tl0.25_tc0.25_U1/',
    0.5: 'square_tl0.25_tc0.25_U0.5/',
}

DIRS05 = {key: BASE_DIR / val for key, val in DIRS05.items()}
TRANS_DATA05 = {key: dataio.open_dataset(dataio.get_last_iter(dir_)[1])
                for key, dir_ in DIRS05.items()}
LAY_DATA05 = {key: dataio.open_dataset(dataio.get_last_iter(dir_ / dataio.LAY_OUTPUT)[1])
              for key, dir_ in DIRS05.items()}

DIRS25 = {key: BASE_DIR / val for key, val in DIRS25.items()}
TRANS_DATA25 = {key: dataio.open_dataset(dataio.get_last_iter(dir_)[1])
                for key, dir_ in DIRS25.items()}
LAY_DATA25 = {key: dataio.open_dataset(dataio.get_last_iter(dir_ / dataio.LAY_OUTPUT)[1])
              for key, dir_ in DIRS25.items()}


# Add non-interacting data
SHIFT = 1e-6j
limit = 1.45
# aw_lim = -1.5, 2.5
aw_lim = -limit, limit
ww = np.linspace(-limit, limit, num=1001) + SHIFT
DOS = fast_square_dos
D = 1.0
V_LEAD = 0
T_LEAD = 0.25

#
# t01 = 0.05
#
T_COUPLING = 0.05
V_CENTER = next(iter(LAY_DATA05.values()))['onsite_energy'].load()

trans = partial(sym_transport, t_coupling=T_COUPLING, t_lead=T_LEAD, dos=DOS, D=D)
trans_up, __ = np.array([trans(wi, v_cen=V_CENTER.data[0], v_lead=V_LEAD) for wi in tqdm(ww)]).T
trans_dn, __ = np.array([trans(wi, v_cen=V_CENTER.data[1], v_lead=V_LEAD) for wi in tqdm(ww)]).T
TRANS_DATA05[0] = xr.Dataset(
    {'transmission': ([Dim.sp, Dim.ww], [trans_up, trans_dn])},
    coords={Dim.sp: ['up', 'dn'], Dim.ww: ww.real}
)

ww_gf = real_frequencies(*aw_lim, 301, shift=SHIFT)
print('Calculate G0, takes ~30s')
LAY_DATA05[0] = xr.Dataset({
    'gf_z': gf_embedded(ww_gf-V_CENTER, xi_l=ww_gf-V_LEAD, t_coupling=T_COUPLING,
                        t_lead=T_LEAD, dos=DOS, D=D)
})

#
# t01 = 0.25
#
T_COUPLING = 0.25
V_CENTER = next(iter(LAY_DATA25.values()))['onsite_energy'].load()

trans = partial(sym_transport, t_coupling=T_COUPLING, t_lead=T_LEAD, dos=DOS, D=D)
trans_up, __ = np.array([trans(wi, v_cen=V_CENTER.data[0], v_lead=V_LEAD) for wi in tqdm(ww)]).T
trans_dn, __ = np.array([trans(wi, v_cen=V_CENTER.data[1], v_lead=V_LEAD) for wi in tqdm(ww)]).T
TRANS_DATA25[0] = xr.Dataset(
    {'transmission': ([Dim.sp, Dim.ww], [trans_up, trans_dn])},
    coords={Dim.sp: ['up', 'dn'], Dim.ww: ww.real}
)

print('Calculate G0, takes ~30s')
LAY_DATA25[0] = xr.Dataset({
    'gf_z': gf_embedded(ww_gf-V_CENTER, xi_l=ww_gf-V_LEAD, t_coupling=T_COUPLING,
                        t_lead=T_LEAD, dos=DOS, D=D)
})

#
# create plot
#
__, axes = plt.subplots(2, 2, sharey='row', sharex=True,
                        gridspec_kw={"height_ratios": (1, GOLDEN_RATIO)},
                        figsize=(WIDTH, WIDTH/(4/3)), dpi=300)

axes[0, 0].set_title("$t_{01} = 0.05$")
axes[0, 1].set_title("$t_{01} = 0.25$")
for ax, trans_dict in zip(axes[0], (TRANS_DATA05, TRANS_DATA25)):
    COLORS = cycle([f'C{nn}' for nn in range(9)])
    LS = cycle(['-', '--', ':'])
    for U, trans_data in trans_dict.items():
        trans_up = trans_data['transmission'][{Dim.sp: 0}]
        trans_dn = trans_data['transmission'][{Dim.sp: 1}]
        cc, ls = next(COLORS), next(LS)
        ax.plot(trans_data[Dim.ww], (trans_up - trans_dn)/(trans_up+trans_dn),
                label=f"$U={U}$", color=cc, linestyle=ls)
axes[0, 0].set_ylabel(r"$(T_\uparrow - T_\downarrow)/(T_\uparrow + T_\downarrow)$")
axes[0, 0].legend(fontsize='x-small', handlelength=1.2, handletextpad=0.2,
                  columnspacing=0.5, borderpad=0.2, ncol=2)

for ax in axes[0]:
    ax.set_ylim(0.4, 1)
    ax.set_xlim(-limit, limit)
    ax.axvline(0, color='dimgray', linewidth=0.8)
    ax.xaxis.set_minor_locator(AutoMinorLocator())
    ax.yaxis.set_major_formatter(FuncFormatter(lambda x, pos: f"{np.abs(x):.1f}"))
    # ax.set_xlabel(r"$\omega$")

for ax in axes[1]:
    ax.axvline(0, color='dimgray', linewidth=0.8)
    ax.axhline(0, color='dimgray', linewidth=0.8)
    ax.xaxis.set_minor_locator(AutoMinorLocator())
    ax.yaxis.set_major_formatter(FuncFormatter(lambda x, pos: f"{np.abs(x):.1f}"))
    ax.set_xlabel(r"$\omega$")

for ax, lay_dict in zip(axes[1], (LAY_DATA05, LAY_DATA25)):
    COLORS = cycle([f'C{nn}' for nn in range(9)])
    LS = cycle(['-', '--', ':'])
    for U, lay in lay_dict.items():
        cc, ls = next(COLORS), next(LS)
        ax.plot(lay[Dim.ww], -1./np.pi*lay.gf_z[{Dim.sp: 0}].imag, label=f"$U={U}$",
                color=cc, linestyle=ls)
        ax.plot(lay[Dim.ww], +1./np.pi*lay.gf_z[{Dim.sp: 1}].imag,
                color=cc, linestyle=ls)
# axes[1, 0].set_xlim(*aw_lim)
axes[1, 0].set_ylabel(r"$A_\sigma$")
for ax in axes[1]:
    ax.set_ylim(bottom=-1.1)

plt.tight_layout()
plt.subplots_adjust(top=0.9, bottom=0.15, left=0.15, right=1.0, hspace=0.1, wspace=0.05)
plt.savefig('../figures/polarization_aw_UX.pdf')
print("PDF written: '../figures/polarization_aw_UX.pdf'")
# plt.show()
for dat in chain(LAY_DATA05.values(), TRANS_DATA05.values(),
                 LAY_DATA25.values(), TRANS_DATA25.values()):
    dat.close()


==> anc/scripts/mpl_constants.py <==
"""Plotting styles and sizes."""
from pathlib import Path

import matplotlib.pyplot as plt

plt.rcParams.update({
    "text.usetex": True,
    "text.latex.preamble": (r"\usepackage{amsmath}"
                            "\n" r"\usepackage{amssymb}"
                            "\n" r"\usepackage{amsfonts}"),
    "xtick.labelsize": "small",
    "ytick.labelsize": "small",
})


def points2inches(pt):
    """Convert points given by Latex to inches needed by `matplotlib`."""
    return pt / 72.0159


FULL_TEXTWIDTH_PT = 542.02501
FULL_TEXTWIDTH_PT -= 0.02  # small reduction to avoid overflows
FULL_WIDTH = points2inches(FULL_TEXTWIDTH_PT)
TEXTWIDTH_PT = 266.0125
TEXTWIDTH_PT -= 0.02  # small reduction to avoid overflows
WIDTH = points2inches(TEXTWIDTH_PT)

GOLDEN_RATIO = (1. + 5.**0.5)*.5


OUTPUT_DIR = Path('../figures').resolve()
OUTPUT_DIR.mkdir(exist_ok=True)  # ensure output directory exists


==> anc/scripts/requirements.txt <==
gftool>=0.7.0
h5netcdf
matplotlib>=3.0.0
numpy>=1.17.0
scipy
tqdm
transonic>=0.4.7
xarray>=0.16.1


==> anc/scripts/transmission.py <==
"""Transmission formula for a single central layer.

Functions with a leading "fast_" are simpler implementations which can optionally
be accelerated using `transonic`/`pythran`.
Exception is `fast_square_dos` which requires `ellipkm1`,
here we provide a float implementation as it is called in integrals.

"""
import logging

from functools import partial

import gftool as gt
import numpy as np
import xarray as xr

from scipy.integrate import quad, quad_vec
from scipy.special import ellipkm1
from transonic import boost

LOGGER = logging.getLogger(__name__)
LOGGER.setLevel(logging.INFO)


# transonic def fast_surface_gf_zeps(complex[], float, float)
# transonic def fast_surface_gf_zeps(complex[][], float, float)
# transonic def fast_surface_gf_zeps(complex[][][], float, float)
@boost
def fast_surface_gf_zeps(z: complex, eps: float, hopping_nn: float) -> complex:
    """Fast implementation for the surface Green's function."""
    zmeps = (z - eps) / (2.0 * hopping_nn)
    return 1.0 / hopping_nn * zmeps * (1 - np.sqrt(1 - zmeps**-2))


def fast_square_dos(eps: float, half_bandwidth: float) -> float:
    """Fast implementation of 2D DOS for square input."""
    eps_rel = eps / half_bandwidth
    if abs(eps_rel) > 1:
        return 0.0
    return 2.0 / (np.pi**2 * half_bandwidth) * ellipkm1(eps_rel**2)


@boost
def fast_integrand(eps: float, xi_cen: complex, tsqr: float,
                   xi_lead: complex, t_lead: float) -> float:
    """Fast implementation for the kernel in the transport integral."""
    gf_lead = fast_surface_gf_zeps(xi_lead, eps, hopping_nn=t_lead)
    gamma = 2 * tsqr * gf_lead.imag
    gf_ret = 1./(xi_cen - eps - 2*tsqr*gf_lead)
    return gamma*gf_ret.imag


def sym_transport(ww, *, v_cen=0, t_coupling=1,
                  v_lead=0, t_lead, dos, D: float = 1,
                  fast=True):
    """Symmetric transport for :math:`Γ^L = Γ^R → λ = 1`.

    The function is not vectoriezed!

    Parameters
    ----------
    ww : complex
        Complex frequency. The transmission holds strictly only for real frequencies
        `ww`, this the imaginary part should be small (but finite).
    v_cen : float or complex
        On-site energy of the central layer. Should contain self-energy.
    t_coupling : float
        Hopping between central region and leads.
    v_lead : float
        On-site energy of the leads.
    t_lead : float
        Hopping in transport direction in the leads.
    dos : Callable[[float, float], float]
        Lattice density of states (DOS) of the layers perpendicular to the
        transport direction.
    D : float
        Half-bandwidth of `dos`.
        Currently leads and central region have identical half-bandwidth.
        This is however no requirement and could easily be changed.

    Returns
    -------
    transmission : float
        Transmission for frequency `ww`.
    err : float
        Estimate of integration error.

    """
    tsqr = abs(t_coupling)**2
    xi_lead = ww - v_lead
    xi_cen = ww - v_cen

    dos = partial(dos, half_bandwidth=D)

    if fast:
        def trans(eps):
            return dos(eps)*fast_integrand(eps, xi_cen=xi_cen, tsqr=tsqr,
                                           xi_lead=xi_lead, t_lead=t_lead)
    else:
        def trans(eps):
            # gf_left = gf_right = gf_lead
            gf_lead = fast_surface_gf_zeps(xi_lead, eps, hopping_nn=t_lead)
            gamma = 2 * tsqr * gf_lead.imag
            gf_ret = 1./(xi_cen - eps - 2*tsqr*gf_lead)
            return dos(eps)*gamma*gf_ret.imag

    # the integrations are quite sensitive to the boundaries.
    # maybe we have to investigate this some more
    # boundaries: dos: [-D, +D], gf_lead.imag: ww.real + [-2*t_lead, +2*t_lead]
    upper = min(D, xi_lead.real + 2*t_lead)
    lower = max(-D, xi_lead.real - 2*t_lead)
    points = [0.0] if lower < 0 < upper else None
    return quad(trans, lower, upper, points=points)


def root_xi(eps0, t_coupling, t_lead, sign=+1):
    """Solution of quadratic form of root equation denoted xi.

    Parameters
    ----------
    eps0 : array_like
        On-site energy of the central layer.
    t_coupling : array_like
        Hopping between central layer 0 and adjacent layers ±1.
    t_lead : array_like
        Hopping between lead layers.
    sign : {+1, -1}
        Sign of the solution

    Returns
    -------
    xi
        The solution

    """
    if sign not in (+1, -1):
        raise ValueError(f"Sign has to be be ±1 (given: sign={sign})")
    rr = t_coupling**2 / t_lead**2
    return ((1 - rr)*eps0 + sign*rr*np.sqrt(eps0**2 - 4*(1 - 2*rr)*t_lead**2 + 0j)) / (1 - 2*rr)


def is_valid_root(xi, eps0, t_coupling, t_lead):
    """Check if given solution `xi` is a valid solution.

    The quadratic equation gives additional spurious solutions.

    Parameters
    ----------
    xi : array_like
        Solution candidate for the root.
    eps0 : array_like
        On-site energy of the central layer.
    t_coupling : array_like
        Hopping between central layer 0 and adjacent layers ±1.
    t_lead : array_like
        Hopping between lead layers.

    Returns
    -------
    valid : bool np.ndarray
        Weather the root is a valid solution.

    """
    gf_surface = partial(gt.surface_gf_zeps, eps=0, hopping_nn=t_lead)
    return np.isclose(xi - eps0 - 2*abs(t_coupling)**2*gf_surface(xi), 0)


class Dimensions:
    """Dimension names used for `xarray` quantities."""

    sp = 'spin'
    lay = 'layer'
    lay1 = 'layer_1'
    lay2 = 'layer_2'
    iws = 'Matsubara'
    izp = 'Pade'
    ww = 'real_frequency'
    freq = 'frequency'
    resid = 'residue'
    tau = 'tau'
    tt = 'time'
    it = 'iteration'
    bin = 'bin'
    bath = 'bathsite'


def real_frequencies(start: float, stop: float, num: int, shift: complex = 0j) -> xr.DataArray:
    """Return `num` equidistant real-frequency points in `[start, stop]`.

    This is currently meant for the ForkTPS solver, which takes a equidistant
    mesh.

    Parameters
    ----------
    start, stop : float
        Minimal and maximal frequency point.
    num : int
        Number of points
    shift : complex
        Shift into the imaginary plane (`shift.real == 0` is expected).
        This is often necessary as broadening for discretized calculations.

    Returns
    -------
    ww : (num) complex xr.DataArray
        Real-frequencies shifted by `shift`

    """
    assert shift.real == 0
    ww_ = np.linspace(start, stop, num=num) + shift
    ww = xr.DataArray(ww_,
                      dims=[Dimensions.ww],
                      coords={Dimensions.ww: ww_.real,
                              Dimensions.freq: (Dimensions.ww, ww_)},
                      name='ω',
                      )
    ww.attrs['shift'] = shift
    return ww


def gf_embedded(xi_c: xr.DataArray, xi_l: xr.DataArray,
                t_coupling: float, t_lead: float, dos, D: float = 1) -> xr.DataArray:
    """Single layer embedded into infinite leads to left and right.

    The left and right lead are assumed to be identical.

    Parameters
    ----------
    xi_c, xi_l : complex xr.DataArray
        Frequency minus on-site energy of the central/lead layer.
    t_coupling : float
        Hopping amplitude between central and lead region.
    t_lead : float
        Hopping amplitude in the lead region.
    dos : Callable[[float, float], float]
        Function providing the layer DOS.
    D : float
        Half-bandwidth of the DOS passed as second argument to `dos`.

    Returns
    -------
    gf : complex xr.DataArray
        Green's function of the embedded central layer.

    """
    tsqr = t_coupling**2
    xi_c, xi_l = xr.broadcast(xi_c, xi_l)
    res = xr.zeros_like(xi_c)
    xi_c, xi_l = [np.ascontiguousarray(xi.data) for xi in (xi_c, xi_l)]

    dos = partial(dos, half_bandwidth=D)

    kernel0 = 1.0 / (xi_c - 2*tsqr*fast_surface_gf_zeps(xi_l, 0.0, t_lead))

    def gf_(eps):
        gf_l = fast_surface_gf_zeps(xi_l, eps, t_lead)
        return dos(eps) * (1.0/(xi_c - eps - 2*tsqr*gf_l) - kernel0)

    quad1 = quad_vec(gf_, -D, 0)
    quad2 = quad_vec(gf_, 0, +D)
    # quad = integrate.quad_vec(gf_, -D, +D)
    LOGGER.info("Precision of surface integral: %s", quad1[1]+quad2[1])
    res[:] = quad1[0] + quad2[0] + kernel0

    return res


# short test
_D = 1.3
_eps = np.linspace(-_D, _D)
assert np.allclose(gt.square_dos(_eps, _D),
                   [fast_square_dos(ei, _D) for ei in _eps])
assert np.allclose(gt.surface_gf_zeps(1e-6j, _eps, _D),
                   [fast_surface_gf_zeps(1e-6j, ei, _D) for ei in _eps])

